On Debugging the Performance of Configurable Software Systems: Developer Needs and Tailored Tool Support

Determining whether a configurable software system has a performance bug or it was misconfigured is often challenging. While there are numerous debugging techniques that can support developers in this task, there is limited empirical evidence of how useful the techniques are to address the actual needs that developers have when debugging the performance of configurable software systems; most techniques are often evaluated in terms of technical accuracy instead of their usability. In this paper, we take a human-centered approach to identify, design, implement, and evaluate a solution to support developers in the process of debugging the performance of configurable software systems. We first conduct an exploratory study with 19 developers to identify the information needs that developers have during this process. Subsequently, we design and implement a tailored tool, adapting techniques from prior work, to support those needs. Two user studies, with a total of 20 developers, validate and confirm that the information that we provide helps developers debug the performance of configurable software systems.

==> cause-effect.java <==
class Main
	commit; sync;
	def main()
		trans = getOpt("TRANSACTIONS"); 
		dups = getOpt("DUPLICATES");
		Database db = new Database(trans, dups);
		init(db);
		new Cursor().put(this.commit, this.sync);	
	def init(Database db) {
		this.commit = db.trans ? true : false;
		this.sync = db.dups ? true : false;
class Database 
	trans; dups;
	def Database(boolean trans, boolean dups)
		this.trans = trans;
		this.dups = dups;
class Cursor {
	def put(boolean commit, boolean sync)
		if(commit)
			if(sync)
				synchronized(...)
					....

==> highlight-fig.java <==
def init(Database db) {
	Database.checkForNullParam(db.name, "dbName");
	Log.msg(Level.INFO, "db " + db.name + " open");
	...
	if(db.replicated) {
		configReplicated(...);
	}
	...
	this.cacheMode = db.cacheMode;
	this.commit = db.trans ? true : false;
	this.sync = db.dups ? true : false;
	if(db.evict) {
		Evictor.init(db.evictorThreads);
	}
	...

